Two-Loop QCD Corrections to Higgs $\rightarrow b + \bar{b} + g$ Amplitude

Exclusive observables involving Higgs boson in association with jets are often well suited to study the Higgs boson properties. They are rates involving cuts on the final state jets or differential distributions of rapidity, transverse momentum of the observed Higgs boson. While they get dominant contributions from gluon initiated partonic subprocesses, it is important to include the subdominant ones coming from other channels. In this article, we study one such channel namely the Higgs production in association with a jet in bottom anti-bottom annihilation process. We compute relevant amplitude $H\rightarrow b+\overline b+g$ up to two loop level in QCD where Higgs couples to bottom quark through Yukawa coupling. We use projection operators to obtain the coefficients for each tensorial structure appearing in this process. We have demonstrated that the renormalized amplitudes do have the right infrared structure predicted by the QCD factorization in dimensional regularization. The finite parts of the one and two loop amplitudes are presented after subtracting the infrared poles using Catani's subtraction operators.

==> anc/prcs1_A1_1L <==
(****************************************************************
** ----------------------------------------------------------- **
**  Tensor coefficient (A1) of the one loop QCD amplitude      **
**  for  B (-p1) + b (-p2) --> g (p3) + H (p4)                 **
** ----------------------------------------------------------- **
** T. Ahmed, M. Mahakhud, P.Mathews, N. Rana and V. Ravindran  **
**                                                             **
** This Mathematica readable file contains the finite part     **
** of the one loop coefficient (A_1^{(1)}) of the tensor       **
** structure T_1 corresponding to process 1. The expression is **
** analytically continued to the kinematical region physical   **
** for process 1.                                              **
**                                                             **
** ===================== Definitions ========================= **
**                                                             **
**  s12 = (p1+p2)^2, s23 = (-p2+p3)^2, s13 = (-p1+p3)^2        **
**  Q2 = s12 + s23 + s13;  lqmu2 = Log[-Q2/(mu_R)^2]           **
**                                                             **
** here, u means u_1,  v means v_1                             **
**  u = - s13/s12, v = Q2/s12                                  **
**                                                             **
*****************************************************************)


A11fin = (  + pi*Q2^(-2)*nf*(1-u-v)^(-1) * ( 4/3*u^(-1)*v^2 )

       + pi*Q2^(-2)*Cf*(1-u-v)^(-1) * ( 4*H[0,v]*u^(-1)*v^2 - 16*H[1,u]
         *u^(-1)*v^2 + 8*H[1,v]*u^(-1)*v^2 + 8*H[2,u]*u^(-1)*v^2 + 8*H[
         3,u]*u^(-1)*v^2 )

       + pi*Q2^(-2)*Ca*(1-u-v)^(-1) * (  - 40/3*u^(-1)*v^2 - 4*H[0,u]*
         u^(-1)*v^2 + 4*H[0,v]*u^(-1)*v^2 + 4*H[1,u]*u^(-1)*v^2 + 4*H[1
         ,v]*u^(-1)*v^2 + 4*H[2,u]*u^(-1)*v^2 )

       + I*Q2^(-2)*nf*(1-u-v)^(-1) * (  - 2/3*H[0,u]*u^(-1)*v^2 + 4/3*
         H[0,v]*u^(-1)*v^2 + 2/3*H[1,v]*u^(-1)*v^2 + 2/3*H[2,u]*u^(-1)*
         v^2 )

       + I*Q2^(-2)*nf*lqmu2*(1-u-v)^(-1) * (  - 4/3*u^(-1)*v^2 )

       + I*Q2^(-2)*Cf*(1-u-v)^(-1) * ( 8*u^(-1)*v^2 - 32*zeta2*u^(-1)*
         v^2 - 8*H[0,u]*H[0,v]*u^(-1)*v^2 - 12*H[0,v]*u^(-1)*v^2 + 12*
         H[0,v]*H[2,u]*u^(-1)*v^2 + 8*H[0,v]*H[3,u]*u^(-1)*v^2 + 8*H[0,
         0,v]*u^(-1)*v^2 - 4*H[0,1,v]*u^(-1)*v^2 - 16*H[1,u]*H[1,v]*
         u^(-1)*v^2 + 8*H[1,v]*H[2,u]*u^(-1)*v^2 - 12*H[1,0,v]*u^(-1)*
         v^2 + 32*H[1,1,u]*u^(-1)*v^2 + 8*H[1,1,v]*u^(-1)*v^2 + 8*H[2,1
         ,u]*u^(-1)*v^2 + 8*H[2,2,u]*u^(-1)*v^2 - 8*H[3,0,u]*u^(-1)*v^2
          )

       + I*Q2^(-2)*Cf*lqmu2*(1-u-v)^(-1) * ( 12*u^(-1)*v^2 )

       + I*Q2^(-2)*Ca*(1-u-v)^(-1) * (  - 12*zeta2*u^(-1)*v^2 + 20/3*
         H[0,u]*u^(-1)*v^2 - 4*H[0,u]*H[1,v]*u^(-1)*v^2 - 22/3*H[0,v]*
         u^(-1)*v^2 - 4*H[0,v]*H[1,u]*u^(-1)*v^2 + 4*H[0,1,v]*u^(-1)*
         v^2 - 4*H[0,2,u]*u^(-1)*v^2 + 4*H[1,u]*H[1,v]*u^(-1)*v^2 - 20/
         3*H[1,v]*u^(-1)*v^2 + 12*H[1,0,v]*u^(-1)*v^2 - 16*H[1,1,u]*
         u^(-1)*v^2 - 4*H[1,2,u]*u^(-1)*v^2 - 20/3*H[2,u]*u^(-1)*v^2 - 
         4*H[2,0,u]*u^(-1)*v^2 - 4*H[2,1,u]*u^(-1)*v^2 )

       + I*Q2^(-2)*Ca*lqmu2*(1-u-v)^(-1) * ( 22/3*u^(-1)*v^2 ) )


==> anc/prcs1_A2_1L <==
(****************************************************************
** ----------------------------------------------------------- **
**  Tensor coefficient (A2) of the one loop QCD amplitude      **
**  for  B (-p1) + b (-p2) --> g (p3) + H (p4)                 **
** ----------------------------------------------------------- **
** T. Ahmed, M. Mahakhud, P.Mathews, N. Rana and V. Ravindran  **
**                                                             **
** This Mathematica readable file contains the finite part     **
** of the one loop coefficient (A_2^{(1)}) of the tensor       **
** structure T_2 corresponding to process 1. The expression is **
** analytically continued to the kinematical region physical   **
** for process 1.                                              **
**                                                             **
** ===================== Definitions ========================= **
**                                                             **
**  s12 = (p1+p2)^2, s23 = (-p2+p3)^2, s13 = (-p1+p3)^2        **
**  Q2 = s12 + s23 + s13;  lqmu2 = Log[-Q2/(mu_R)^2]           **
**                                                             **
** here, u means u_1,  v means v_1                             **
**  u = - s13/s12, v = Q2/s12                                  **
**                                                             **
*****************************************************************)


A21fin = (  + pi*Q2^(-1)*nf*(1-u-v)^(-1) * ( 1/3*v )

       + pi*Q2^(-1)*nf * ( 1/3*u^(-1)*v )

       + pi*Q2^(-1)*Cf*(1-u-v)^(-1) * ( 2*H[0,v]*v - 2*H[1,u]*v + 2*H[3
         ,u]*v )

       + pi*Q2^(-1)*Cf * ( 2*H[0,v]*u^(-1)*v - 2*H[1,u]*u^(-1)*v + 2*H[
         3,u]*u^(-1)*v )

       + pi*Q2^(-1)*Ca*(1-u-v)^(-1) * (  - 10/3*v - H[0,u]*v + H[1,v]*v
          + H[2,u]*v )

       + pi*Q2^(-1)*Ca * (  - 10/3*u^(-1)*v - H[0,u]*u^(-1)*v + H[1,v]*
         u^(-1)*v + H[2,u]*u^(-1)*v )

       + I*Q2^(-1)*nf*(1-u-v)^(-1) * (  - 1/6*H[0,u]*v + 1/3*H[0,v]*v
          + 1/6*H[1,v]*v + 1/6*H[2,u]*v )

       + I*Q2^(-1)*nf * (  - 1/6*H[0,u]*u^(-1)*v + 1/3*H[0,v]*u^(-1)*v
          + 1/6*H[1,v]*u^(-1)*v + 1/6*H[2,u]*u^(-1)*v )

       + I*Q2^(-1)*nf*lqmu2*(1-u-v)^(-1) * (  - 1/3*v )

       + I*Q2^(-1)*nf*lqmu2 * (  - 1/3*u^(-1)*v )

       + I*Q2^(-1)*Cf*(1-u-v)^(-1) * ( 3*v - 2*zeta2*v - 2*H[0,u]*H[0,
         v]*v - 3*H[0,v]*v - 2*H[0,v]*H[1,u]*v + 2*H[0,v]*H[2,u]*v + 2*
         H[0,v]*H[3,u]*v + 2*H[0,0,v]*v - 2*H[1,u]*H[1,v]*v - 2*H[1,0,v
         ]*v - 2*H[1,2,u]*v - 2*H[3,0,u]*v )

       + I*Q2^(-1)*Cf * ( 3*u^(-1)*v - 2*zeta2*u^(-1)*v - 2*H[0,u]*H[0
         ,v]*u^(-1)*v - 3*H[0,v]*u^(-1)*v - 2*H[0,v]*H[1,u]*u^(-1)*v + 
         2*H[0,v]*H[2,u]*u^(-1)*v + 2*H[0,v]*H[3,u]*u^(-1)*v + 2*H[0,0,
         v]*u^(-1)*v - 2*H[1,u]*H[1,v]*u^(-1)*v - 2*H[1,0,v]*u^(-1)*v
          - 2*H[1,2,u]*u^(-1)*v - 2*H[3,0,u]*u^(-1)*v )

       + I*Q2^(-1)*Cf*lqmu2*(1-u-v)^(-1) * ( 3*v )

       + I*Q2^(-1)*Cf*lqmu2 * ( 3*u^(-1)*v )

       + I*Q2^(-1)*Ca*(1-u-v)^(-1) * (  - v - 3*zeta2*v + 5/3*H[0,u]*v
          - H[0,u]*H[1,v]*v - 11/6*H[0,v]*v - H[0,2,u]*v - 5/3*H[1,v]*v
          + 2*H[1,0,v]*v - 5/3*H[2,u]*v - H[2,0,u]*v )

       + I*Q2^(-1)*Ca * (  - u^(-1)*v - 3*zeta2*u^(-1)*v + 5/3*H[0,u]*
         u^(-1)*v - H[0,u]*H[1,v]*u^(-1)*v - 11/6*H[0,v]*u^(-1)*v - H[0
         ,2,u]*u^(-1)*v - 5/3*H[1,v]*u^(-1)*v + 2*H[1,0,v]*u^(-1)*v - 5/
         3*H[2,u]*u^(-1)*v - H[2,0,u]*u^(-1)*v )

       + I*Q2^(-1)*Ca*lqmu2*(1-u-v)^(-1) * ( 11/6*v )

       + I*Q2^(-1)*Ca*lqmu2 * ( 11/6*u^(-1)*v ) )


==> anc/prcs2_A1_1L <==
(****************************************************************
** ----------------------------------------------------------- **
**  Tensor coefficient (A1) of the one loop QCD amplitude      **
**  for  b (-p2) + g (-p3) --> b (p1) + H (p4)                 **
** ----------------------------------------------------------- **
** T. Ahmed, M. Mahakhud, P.Mathews, N. Rana and V. Ravindran  **
**                                                             **
** This Mathematica readable file contains the finite part     **
** of the one loop coefficient (A_1^{(1)}) of the tensor       **
** structure T_1 corresponding to process 2. The expression is **
** analytically continued to the kinematical region physical   **
** for process 2.                                              **
**                                                             **
**                                                             **
** ===================== Definitions ========================= **
**                                                             **
**  s12 = (p1-p2)^2, s23 = (p2+p3)^2, s13 = (p1-p3)^2          **
**  Q2 = s12 + s23 + s13;  lqmu2 = Log[-Q2/(mu_R)^2]           **
**                                                             **
** here u means u_2, v means v_2                               **
**  u = - s13/s23, v = Q2/s23                                  **
**                                                             **
*****************************************************************)


A11fin = (  + pi*Q2^(-2)*nf * (  - 2/3*u^(-1)*v^2 )

       + pi*Q2^(-2)*Cf * ( 12*u^(-1)*v^2 - 4*H[0,y]*u^(-1)*v^2 + 16*H[0
         ,u]*u^(-1)*v^2 - 16*H[0,v]*u^(-1)*v^2 + 16*H[1,u]*u^(-1)*v^2
          - 8*H[1,v]*u^(-1)*v^2 - 8*H[2,u]*u^(-1)*v^2 - 8*H[3,u]*u^(-1)
         *v^2 )

       + pi*Q2^(-2)*Ca * ( 2/3*u^(-1)*v^2 - 4*H[0,u]*u^(-1)*v^2 - 8*H[1
         ,u]*u^(-1)*v^2 + 4*H[1,v]*u^(-1)*v^2 + 4*H[2,u]*u^(-1)*v^2 )

       + I*Q2^(-2)*nf * ( 2/3*H[0,u]*u^(-1)*v^2 - 4/3*H[0,v]*u^(-1)*
         v^2 )

       + I*Q2^(-2)*nf*lqmu2 * ( 4/3*u^(-1)*v^2 )

       + I*Q2^(-2)*Cf * (  - 8*u^(-1)*v^2 + 56*zeta2*u^(-1)*v^2 + 4*H[
         0,y]*H[0,u]*u^(-1)*v^2 - 4*H[0,y]*H[0,v]*u^(-1)*v^2 + 16*H[0,u
         ]*H[0,v]*u^(-1)*v^2 + 8*H[0,u]*H[1,v]*u^(-1)*v^2 + 12*H[0,v]*
         u^(-1)*v^2 + 16*H[0,v]*H[1,u]*u^(-1)*v^2 - 16*H[0,v]*H[2,u]*
         u^(-1)*v^2 - 8*H[0,v]*H[3,u]*u^(-1)*v^2 - 8*H[0,0,u]*u^(-1)*
         v^2 - 16*H[0,0,v]*u^(-1)*v^2 + 8*H[0,2,u]*u^(-1)*v^2 + 16*H[1,
         u]*H[1,v]*u^(-1)*v^2 + 12*H[1,v]*u^(-1)*v^2 - 8*H[1,0,v]*
         u^(-1)*v^2 + 16*H[1,2,u]*u^(-1)*v^2 + 8*H[2,y]*H[2,u]*u^(-1)*
         v^2 + 12*H[2,u]*u^(-1)*v^2 + 8*H[2,0,u]*u^(-1)*v^2 - 16*H[2,2,
         u]*u^(-1)*v^2 + 8*H[3,0,u]*u^(-1)*v^2 )

       + I*Q2^(-2)*Cf*lqmu2 * (  - 12*u^(-1)*v^2 )

       + I*Q2^(-2)*Ca * (  - 12*zeta2*u^(-1)*v^2 - 20/3*H[0,u]*u^(-1)*
         v^2 - 4*H[0,u]*H[1,v]*u^(-1)*v^2 + 22/3*H[0,v]*u^(-1)*v^2 - 8*
         H[0,v]*H[1,u]*u^(-1)*v^2 + 8*H[0,v]*H[2,u]*u^(-1)*v^2 - 4*H[0,
         2,u]*u^(-1)*v^2 - 8*H[1,u]*H[1,v]*u^(-1)*v^2 - 6*H[1,v]*u^(-1)
         *v^2 + 8*H[1,0,v]*u^(-1)*v^2 - 8*H[1,2,u]*u^(-1)*v^2 - 4*H[2,y
         ]*H[2,u]*u^(-1)*v^2 - 6*H[2,u]*u^(-1)*v^2 - 4*H[2,0,u]*u^(-1)*
         v^2 + 8*H[2,2,u]*u^(-1)*v^2 )

       + I*Q2^(-2)*Ca*lqmu2 * (  - 22/3*u^(-1)*v^2 ) )


==> anc/prcs2_A2_1L <==
(****************************************************************
** ----------------------------------------------------------- **
**  Tensor coefficient (A2) of the one loop QCD amplitude      **
**  for  b (-p2) + g (-p3) --> b (p1) + H (p4)                 **
** ----------------------------------------------------------- **
** T. Ahmed, M. Mahakhud, P.Mathews, N. Rana and V. Ravindran  **
**                                                             **
** This Mathematica readable file contains the finite part     **
** of the one loop coefficient (A_2^{(1)}) of the tensor       **
** structure T_2 corresponding to process 2. The expression is **
** analytically continued to the kinematical region physical   **
** for process 2.                                              **
**                                                             **
**                                                             **
** ===================== Definitions ========================= **
**                                                             **
**  s12 = (p1-p2)^2, s23 = (p2+p3)^2, s13 = (p1-p3)^2          **
**  Q2 = s12 + s23 + s13;  lqmu2 = Log[-Q2/(mu_R)^2]           **
**                                                             **
** here u means u_2, v means v_2                               **
**  u = - s13/s23, v = Q2/s23                                  **
**                                                             **
*****************************************************************)

A21fin = (  + pi*Q2^(-1)*nf * ( 1/6*u^(-1)*v - 1/6*v )

       + pi*Q2^(-1)*Cf * (  - 3*u^(-1)*v + 3*v - 2*H[0,u]*u^(-1)*v + 2*
         H[0,u]*v + 2*H[0,v]*u^(-1)*v - 2*H[0,v]*v - 4*H[1,u]*u^(-1)*v
          + 4*H[1,u]*v + 2*H[1,v]*u^(-1)*v - 2*H[1,v]*v + 2*H[2,u]*
         u^(-1)*v - 2*H[2,u]*v + 2*H[3,u]*u^(-1)*v - 2*H[3,u]*v )

       + pi*Q2^(-1)*Ca * (  - 1/6*u^(-1)*v + 1/6*v + H[0,u]*u^(-1)*v - 
         H[0,u]*v + 2*H[1,u]*u^(-1)*v - 2*H[1,u]*v - H[1,v]*u^(-1)*v + 
         H[1,v]*v - H[2,u]*u^(-1)*v + H[2,u]*v )

       + I*Q2^(-1)*nf * (  - 1/6*H[0,u]*u^(-1)*v + 1/6*H[0,u]*v + 1/3*
         H[0,v]*u^(-1)*v - 1/3*H[0,v]*v )

       + I*Q2^(-1)*nf*lqmu2 * (  - 1/3*u^(-1)*v + 1/3*v )

       + I*Q2^(-1)*Cf * ( 3*u^(-1)*v - 3*v - 8*zeta2*u^(-1)*v + 8*
         zeta2*v - 2*H[0,u]*H[0,v]*u^(-1)*v + 2*H[0,u]*H[0,v]*v - 2*H[0
         ,u]*H[1,v]*u^(-1)*v + 2*H[0,u]*H[1,v]*v - 3*H[0,v]*u^(-1)*v + 
         3*H[0,v]*v - 4*H[0,v]*H[1,u]*u^(-1)*v + 4*H[0,v]*H[1,u]*v + 4*
         H[0,v]*H[2,u]*u^(-1)*v - 4*H[0,v]*H[2,u]*v + 2*H[0,v]*H[3,u]*
         u^(-1)*v - 2*H[0,v]*H[3,u]*v + 2*H[0,0,v]*u^(-1)*v - 2*H[0,0,v
         ]*v - 2*H[0,2,u]*u^(-1)*v + 2*H[0,2,u]*v - 4*H[1,u]*H[1,v]*
         u^(-1)*v + 4*H[1,u]*H[1,v]*v - 3*H[1,v]*u^(-1)*v + 3*H[1,v]*v
          + 2*H[1,0,v]*u^(-1)*v - 2*H[1,0,v]*v - 4*H[1,2,u]*u^(-1)*v + 
         4*H[1,2,u]*v - 3*H[2,u]*u^(-1)*v + 3*H[2,u]*v - 2*H[2,0,u]*
         u^(-1)*v + 2*H[2,0,u]*v - 2*H[3,0,u]*u^(-1)*v + 2*H[3,0,u]*v )

       + I*Q2^(-1)*Cf*lqmu2 * ( 3*u^(-1)*v - 3*v )

       + I*Q2^(-1)*Ca * (  - u^(-1)*v + v + 3*zeta2*u^(-1)*v - 3*zeta2
         *v + 5/3*H[0,u]*u^(-1)*v - 5/3*H[0,u]*v + H[0,u]*H[1,v]*u^(-1)
         *v - H[0,u]*H[1,v]*v - 11/6*H[0,v]*u^(-1)*v + 11/6*H[0,v]*v + 
         2*H[0,v]*H[1,u]*u^(-1)*v - 2*H[0,v]*H[1,u]*v - 2*H[0,v]*H[2,u]
         *u^(-1)*v + 2*H[0,v]*H[2,u]*v + H[0,2,u]*u^(-1)*v - H[0,2,u]*v
          + 2*H[1,u]*H[1,v]*u^(-1)*v - 2*H[1,u]*H[1,v]*v + 3/2*H[1,v]*
         u^(-1)*v - 3/2*H[1,v]*v - 2*H[1,0,v]*u^(-1)*v + 2*H[1,0,v]*v
          + 2*H[1,2,u]*u^(-1)*v - 2*H[1,2,u]*v + 3/2*H[2,u]*u^(-1)*v - 
         3/2*H[2,u]*v + H[2,0,u]*u^(-1)*v - H[2,0,u]*v )

       + I*Q2^(-1)*Ca*lqmu2 * ( 11/6*u^(-1)*v - 11/6*v ) )

